On generators and relations for $O_n^\circ(V)$ in higher-level Zhu algebras, Part I

We study the circle-relation subspace $O_n^\circ(V)$ in the defining relations of the level-$n$ Zhu algebra of a vertex operator algebra $V$. We assemble the residue relations generating $O_n^\circ(V)$ into generating functions and obtain an explicit recursion that replaces every sufficiently deep mode by retained modes with indices at least $-2n-1$, modulo $O_n^\circ(V)$. This recursion is encoded in a left truncated field $Y_L$. Since such mode replacements are valid only in the leftmost position of an operator product, we prove the replacement, derivative, commutator, and one-step iterate identities for $Y_L$ needed for finite-length calculations. For a finite homogeneous strong generating set $S$, we define the finite-length circle subspaces $O_n^\circ(N,S,V)$ and their plus subspaces. We formulate a finite-length conjecture under an explicit auxiliary-degree hypothesis and a separate termwise conjecture for the correction residues of one-sided iterates. We prove reductions to the $k=0$ strip and to last vacuum mode $-1$, recover the length-one relation spaces, and give explicit Virasoro computations at word length two for $n=1$ and $n=2$. The $Y_L$ identities are the input for the companion paper (Part II).

==> anc/README.txt <==
VERSION NOTE (1.70): O_n-V-Part-1.70.tex differs from 1.62 only in prose, punctuation,
and updated citations to Part II (now version 2V.59). No checked formula changed, so these scripts are
unchanged and their version stamps still read 1.62. Results below are reproduced on 1.64; 1.65-1.70 change only Conjecture 4.6 (heading and correction index), the removal of Remarks 3.12 and 4.7, the abstract and introduction, and references to Part II.

ANCILLARY FILES FOR
  "O_n-V-Part-1.62.tex"  (Part I; version 1.62)
Exact-arithmetic Python scripts that check selected identities and examples of Part I over finite ranges.
THE PROOFS IN THE PAPER DO NOT DEPEND ON THESE SCRIPTS.

REQUIREMENTS AND USE
  Python >= 3.8, standard library only (fractions, math, re, functools, subprocess, ...). No other packages.
  Run everything:      python3 run_all.py
  Run one script:      python3 check_p_series.py        (each script is self-contained apart from zhu_common.py)
  Every script prints one "[PASS]/[FAIL]" line per section with the number of instances checked, then a line
  "RESULT <script>: PASS (...)" or "RESULT <script>: FAIL (...)", and exits with status 0 on success, nonzero on
  any mismatch.  run_all.py exits with status 0 iff every script does.  No file paths are hard-coded, nothing is
  written to disk (no __pycache__, no scratch files).
  Observed runtime (one run in a clean copy of this directory, CPython 3.13): about 5 seconds in total; the
  slowest script takes about 2 seconds.

FILES
  zhu_common.py                  shared helper: the generalized binomial coefficient C(N,K) (all integers N,
                                 K >= 0, and 0 for K < 0, as in eq:binom-coeff (2.1)), exact truncated Laurent
                                 series with explicit tracking of the known range, p_{j,u}, p_{j,r,u},
                                 Phi_{j,r,u}, exact rational linear algebra, and the reporting class.
  run_all.py                     runs the six scripts below and prints a summary.
  check_binomial_convention.py   zhu_common.binom against the product formula (-40<=N<=40, -3<=K<=40), the
                                 negative-top identity C(-t-1,s)=(-1)^s C(t+s,s), and Vandermonde.
  check_change_of_generators.py  Section 2.2: eq:circle-as-residues (2.11), eq:ur1-Rmk-in-u-Rmk (2.12) in
                                 Lemma lem:ur1-Rmk-change-of-basis (2.6), eq:circle-in-Rk0 (2.18) and
                                 eq:Rk0-in-circle (2.19) in Corollary lem:circle-Rk0-change-of-basis (2.7), the
                                 composition of the two triangular matrices, and Lemma lem:Onu-Lminus1-inclusion
                                 (2.8).  Compared coefficient by coefficient in the modes u_j.  Ranges: n=0..4,
                                 wt u from -n-6 to n+7 (smaller windows for (2.11), (2.12), (2.8); see the
                                 docstring).  Anchor: a hand-derived case of (2.18).
  check_p_series.py              Sections 2.4-2.5: Example exa:YL-omega-n2 (2.21) (anchor), eq:pj-def (2.25),
                                 Lemma lem:p-decomposition (2.12) with (2.27)-(2.29), Remark rem:YL-cases (2.18)
                                 and eq:YL-3a-p (2.39), Lemma lem:p-higher-derivatives (2.13) with (2.30)-(2.33).
                                 Ranges: n=0..3 (n=0..2 for (2.31)-(2.33)), wt u from -n-6 to n+5, j from -2n-1
                                 to 4, r<=6, coefficients up to x^10..x^14.
  check_regular_part.py          Proposition prop:tail-AB1 (2.17) with eq:tail-general (2.35), Proposition
                                 prop:AB-specialization (2.19) with (2.40), (2.41) and Y+ (2.42).  Ranges: n=0..6,
                                 wt u from -n to n+9, powers up to x^26.
  check_diagonal_kernel.py       Section 3.3: eq:Fium-explicit (3.13), Lemma lem:Cium-YL (3.9) with (3.18),
                                 (3.19) and its last sentence.  Ranges: n=0..4, wt u from -n-4 to n+5, r<=5,
                                 i<=5.
  check_virasoro_examples.py     Example exa:virasoro-quadratic-window (5.2): the eight original operator lists (six retained in this version)
                                 (n=1: (m,k,r)=(1,0,1),(1,1,1); n=2: (2,0,1),(2,0,2),(3,0,1),(2,2,1),(2,2,2),
                                 (3,2,1)) were transcribed from the earlier paper and are compared, for all
                                 -2n-1<=alpha,beta<=6, with the direct residue of p_{alpha,1,omega} p_{beta,r,omega}
                                 and with the displayed four-fold sum.
  Each script's docstring lists the exact labels (name and current number in v1.62), the tested ranges and the
  provenance.  Note that, in the paper, equations and theorem-like environments use separate counters, and a few label
  names are historical (for example lem:circle-Rk0-change-of-basis is Corollary 2.7); the docstrings cite both
  the label and the environment.


VERSION NOTE: The manuscript displays six odd-mode representatives (two at n=1, four at n=2).
The legacy Virasoro check also checks the two redundant even-mode n=2 representatives against the general coefficient formula.


==> anc/check_binomial_convention.py <==
#!/usr/bin/env python3
"""check_binomial_convention.py -- Part I (O_n-V-Part-1.62.tex)

Checks the global binomial-coefficient convention used by every other script,
against the convention stated in the paper:

  Part I, eq:binom-coeff (2.1):
      C(N,K) = N(N-1)...(N-K+1)/K!  for all integers N and all K >= 0,
      C(N,K) = 0 for K < 0; no assumption N >= 0.

Tested (finite ranges):
  * zhu_common.binom agrees with the defining product formula for
    -40 <= N <= 40 and -3 <= K <= 40;
  * the negative-top identity C(-t-1,s) = (-1)^s C(t+s,s), s >= 0, for
    0 <= t <= 30, 0 <= s <= 30;
  * Vandermonde: sum_j C(a,N-j) C(b,j) = C(a+b,N) for -12 <= a,b <= 12, 0 <= N <= 12.

This is a finite check, not a proof; it only guards the helper function.
Written for the 2026-10-06 review (new; not from the earlier audits).
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom, selftest_binom

chk = Checker("check_binomial_convention.py", "Part I, v1.62")

with chk.section("binom == defining product formula (eq:binom-coeff, 2.1)") as s:
    n, bad = selftest_binom()
    s.n = n
    s.fails = ["%d mismatches" % bad] if bad else []

with chk.section("negative-top identity C(-t-1,s) = (-1)^s C(t+s,s)") as s:
    for t in range(0, 31):
        for k in range(0, 31):
            s.eq(binom(-t - 1, k), (-1) ** k * binom(t + k, k), "t=%d s=%d" % (t, k))

with chk.section("Vandermonde convolution for integer tops (any sign)") as s:
    for a in range(-12, 13):
        for b in range(-12, 13):
            for N in range(0, 13):
                s.eq(sum(binom(a, N - j) * binom(b, j) for j in range(0, N + 1)),
                     binom(a + b, N), "a=%d b=%d N=%d" % (a, b, N))

chk.finish()


==> anc/check_change_of_generators.py <==
#!/usr/bin/env python3
"""check_change_of_generators.py -- Part I (O_n-V-Part-1.62.tex)

Finite exact-arithmetic checks of the change-of-generators formulas of
Section 2.2 of Part I.  This is a finite check, not a proof.

Identities checked (label name, current number in v1.62):
  eq:circle-as-residues     (2.11)  in proof of Lemma lem:circle-from-modes (2.5)
  eq:ur1-Rmk-in-u-Rmk       (2.12)  Lemma lem:ur1-Rmk-change-of-basis (2.6)
  eq:circle-in-Rk0          (2.18)  Corollary lem:circle-Rk0-change-of-basis (2.7)
  eq:Rk0-in-circle          (2.19)  same Corollary 2.7 (inverse expansion)
  Lemma lem:Onu-Lminus1-inclusion (2.8): the identity
        (L(-1)u) R^n_{m,0} v = -(wt u+n+1) u R^n_{m,0} v + (m+2n+2) u R^n_{m+1,1} v

Method.  Write u R^n_{m,k} v = Res_x (1+x)^{wt u+n+k} x^{-(m+2n+2)} Y(u,x)v
(eq:Rmk-def-for-change-of-basis, 2.13) and Y(u,x)v = sum_j u_j v x^{-j-1}
with the u_j v treated as independent symbols.  Both sides of each
identity are then compared coefficient by coefficient in the modes u_j,
exactly as rational/integer numbers.  Notation: R(alpha,N,e) is the number
Res_x (1+x)^alpha x^{-N} x^e = C(alpha, N-e-1).

Tested ranges:
  (2.11): -4 <= wt u <= 5, 0 <= n <= 3, 1 <= m <= 5, -25 <= j <= 11
  (2.12): -4 <= wt u <= 5, 0 <= n <= 3, 0 <= m <= 3, 0 <= k <= 4,
          1 <= r <= 5, -25 <= j <= 11
  (2.18),(2.19): 0 <= n <= 4, -n-6 <= wt u <= n+7, 1 <= l <= 7 (resp.
          0 <= m' <= 6), all modes -40 <= j < 30
  triangular matrices of (2.18),(2.19) composed: 0 <= n <= 5,
          -7 <= wt u <= 9, row/column indices 0..9
  Lemma 2.8: -4 <= wt u <= 5, 0 <= n <= 3, 0 <= m <= 4, -25 <= j <= 11

Provenance.  The coefficient-by-mode comparisons were written during the
earlier audits (scripts p1checks.py, cog.py); the composed-matrix check
follows check_submission_identities.py (another auditor).  This
consolidated, assertion-based version was assembled in the 2026-10-06
review; the hand-derived anchor below is new.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
from zhu_common import Checker, binom


def R(alpha, N, e):
    """Res_x (1+x)^alpha x^{-N} x^e  =  C(alpha, N-e-1)."""
    return binom(alpha, N - e - 1)


chk = Checker("check_change_of_generators.py", "Part I, v1.62")

# ---------------------------------------------------------------------------
# anchor: one instance derived by hand from the definitions (not from the paper's
# formulas): n = 0, wt u = 2, l = 2.  (u_{-2}1) o_0 v = Res (1+x)^3 x^{-2} d/dx Y(u,x)v
#   = -Res [3(1+x)^2 x^{-2} - 2(1+x)^3 x^{-3}] Y(u,x) v,   and (1+x)^3 = (1+x)^2 + x(1+x)^2
#   gives  -3 uR_{0,0} + 2 (uR_{1,0} + uR_{0,0}) = -uR_{0,0} + 2 uR_{1,0}.
# Coefficients of u_j v, compared with the direct residue of the derivative field.
with chk.section("anchor: hand-derived (u_{-2}1) o_0 v = -uR_{0,0}v + 2 uR_{1,0}v, wt u = 2") as s:
    for j in range(-12, 12):
        direct = binom(-j - 1, 1) * R(3, 2, -j - 2)          # Res (1+x)^3 x^{-2} * C(-j-1,1) x^{-j-2}
        by_hand = -R(2, 2, -j - 1) + 2 * R(2, 3, -j - 1)     # -uR_{0,0} + 2 uR_{1,0}  (wt u + n = 2)
        s.eq(direct, by_hand, "j=%d" % j)

# ---------------------------------------------------------------------------
with chk.section("eq:circle-as-residues (2.11)") as s:
    for wt in range(-4, 6):
        for n in range(0, 4):
            for m in range(1, 6):
                for j in range(-25, 12):
                    # (u_{-m}1) o_n v: Y(u_{-m}1,x) = (1/(m-1)!) d^{m-1}/dx^{m-1} Y(u,x),
                    # coefficient of u_j v is C(-j-1,m-1) x^{-j-m}; weight of u_{-m}1 is wt u+m-1.
                    lhs = binom(-j - 1, m - 1) * R(wt + n + m - 1, 2 * n + 2, -j - m)
                    rhs = sum((-1) ** (m - 1 + k) * binom(wt + n + m - 1, m - 1 - k) * binom(2 * n + k + 1, k)
                              * R(wt + n + k, k + 2 * n + 2, -j - 1) for k in range(m))
                    s.eq(lhs, rhs, "wt=%d n=%d m=%d j=%d" % (wt, n, m, j))

with chk.section("eq:ur1-Rmk-in-u-Rmk (2.12)") as s:
    for wt in range(-4, 6):
        for n in range(0, 4):
            for m in range(0, 4):
                for k in range(0, 5):
                    for r in range(1, 6):
                        for j in range(-25, 12):
                            lhs = binom(-j - 1, r - 1) * R(wt + n + k + r - 1, m + 2 * n + 2, -j - r)
                            rhs = 0
                            for mp in range(m, m + r):
                                c = sum((-1) ** a * binom(wt + n + k + r - 1, a) * binom(m + 2 * n + r - a, r - 1 - a)
                                        * binom(r - 1 - a, mp - m) for a in range(0, r - (mp - m)))
                                rhs += c * R(wt + n + k, mp + 2 * n + 2, -j - 1)
                            s.eq(lhs, rhs, "wt=%d n=%d m=%d k=%d r=%d j=%d" % (wt, n, m, k, r, j))

# ---------------------------------------------------------------------------
JR = range(-40, 30)


def circle_vec(l, wt, n):
    """j -> coefficient of u_j v in (u_{-l}1) o_n v."""
    return {j: binom(-j - 1, l - 1) * R(wt + n + l - 1, 2 * n + 2, -j - l) for j in JR}


def R_vec(m, wt, n):
    """j -> coefficient of u_j v in u R^n_{m,0} v."""
    return {j: R(wt + n, m + 2 * n + 2, -j - 1) for j in JR}


with chk.section("eq:circle-in-Rk0 (2.18)  [(u_{-l}1) o_n v in terms of u R^n_{m',0} v]") as s:
    for n in range(0, 5):
        for wt in range(-n - 6, n + 8):
            for l in range(1, 8):
                lhs = circle_vec(l, wt, n)
                Rv = {mp: R_vec(mp, wt, n) for mp in range(l)}
                for j in JR:
                    rhs = sum((-1) ** (l - 1 + mp) * binom(2 * n + mp + 1, mp) * binom(wt + l - n - mp - 3, l - 1 - mp)
                              * Rv[mp][j] for mp in range(l))
                    s.eq(lhs[j], rhs, "n=%d wt=%d l=%d j=%d" % (n, wt, l, j))

with chk.section("eq:Rk0-in-circle (2.19)  [u R^n_{m',0} v in terms of (u_{-l}1) o_n v]") as s:
    for n in range(0, 5):
        for wt in range(-n - 6, n + 8):
            for mp in range(0, 7):
                lhs = R_vec(mp, wt, n)
                cv = {l: circle_vec(l, wt, n) for l in range(1, mp + 2)}
                for j in JR:
                    rhs = Fr(1, binom(2 * n + mp + 1, mp)) * sum(binom(wt - n - 1, mp + 1 - l) * cv[l][j]
                                                              for l in range(1, mp + 2))
                    s.eq(lhs[j], rhs, "n=%d wt=%d m'=%d j=%d" % (n, wt, mp, j))

with chk.section("proof ingredients of Cor. 2.7: (-1)^k C(wt+k-n-2,k) = C(n-wt+1,k); Vandermonde sum = delta") as s:
    for n in range(0, 5):
        for wt in range(-n - 6, n + 8):
            for k in range(0, 9):
                s.eq((-1) ** k * binom(wt + k - n - 2, k), binom(n - wt + 1, k), "n=%d wt=%d k=%d" % (n, wt, k))
            for mp in range(0, 7):
                for r in range(0, mp + 1):
                    S = sum(binom(wt - n - 1, mp - r - k) * (-1) ** k * binom(wt + k - n - 2, k)
                            for k in range(mp - r + 1))
                    s.eq(S, 1 if r == mp else 0, "n=%d wt=%d m'=%d r=%d" % (n, wt, mp, r))


def circle_to_residue(n, wt, l0, mp):
    """coefficient of uR^n_{mp,0} in (u_{-(l0+1)}1) o_n v, eq:circle-in-Rk0 (l0 = l-1)."""
    if mp > l0:
        return 0
    return (-1) ** (l0 + mp) * binom(2 * n + mp + 1, mp) * binom(wt + l0 - n - mp - 2, l0 - mp)


def residue_to_circle(n, wt, mp, l0):
    """coefficient of (u_{-(l0+1)}1) o_n v in uR^n_{mp,0} v, eq:Rk0-in-circle."""
    if l0 > mp:
        return Fr(0)
    return Fr(binom(wt - n - 1, mp - l0), binom(2 * n + mp + 1, mp))


with chk.section("(2.19) o (2.18) = identity on the triangular coefficient matrices (no mode sum)") as s:
    for n in range(0, 6):
        for wt in range(-7, 10):
            for row in range(0, 10):
                for col in range(0, row + 1):
                    v = sum(residue_to_circle(n, wt, row, mid) * circle_to_residue(n, wt, mid, col)
                            for mid in range(col, row + 1))
                    s.eq(v, 1 if row == col else 0, "n=%d wt=%d row=%d col=%d" % (n, wt, row, col))

with chk.section("Lemma 2.8 (lem:Onu-Lminus1-inclusion): (L(-1)u)R^n_{m,0}v = -(wt u+n+1) uR^n_{m,0}v + (m+2n+2) uR^n_{m+1,1}v") as s:
    for wt in range(-4, 6):
        for n in range(0, 4):
            for m in range(0, 5):
                for j in range(-25, 12):
                    # Y(L(-1)u,x) = d/dx Y(u,x): coefficient of u_j v is (-j-1) x^{-j-2}; wt(L(-1)u) = wt u + 1
                    lhs = (-j - 1) * R(wt + n + 1, m + 2 * n + 2, -j - 2)
                    rhs = -(wt + n + 1) * R(wt + n, m + 2 * n + 2, -j - 1) + (m + 2 * n + 2) * R(wt + n + 1, m + 2 * n + 3, -j - 1)
                    s.eq(lhs, rhs, "wt=%d n=%d m=%d j=%d" % (wt, n, m, j))

chk.finish()


==> anc/check_diagonal_kernel.py <==
#!/usr/bin/env python3
"""check_diagonal_kernel.py -- Part I (O_n-V-Part-1.62.tex)

Finite exact checks of the regular commutator kernel F^+_{i,r,u} and its
diagonal form (Section 3.3 of Part I).  Finite check, not a proof.

Identities checked (label name, current number in v1.62):
  eq:Fiu-plus-def (3.11), eq:Fium-def (3.12)    definition of F^+_{i,u}, F^+_{i,r,u}
  eq:Fium-explicit (3.13)                        explicit form of F^+_{i,r,u}(x_1,x_2): the tail term
        (1/(r-1)!) d^{r-1}/dx^{r-1} ( x^{2n+1} P_{j,u}(x) ) = x^{2n+2-r} P_{j,r,u}(x)
        = p_{j,r,u}(x) - C(-j-1,r-1) x^{-j-r}  (j >= 0), and this is a power series
  Lemma lem:Cium-YL (3.9):
     eq:Fium-plus-diag (3.18)  band part at x_1=x_2=x:
        sum_{j=-2n-1}^{-1} C(j,i) p_{j,r,u}(x) x^{j-i} = x^{-i-r}(1+x)^{-(wt u+n)-(r-1)} Q_{i,r,u}(x)
     eq:Qium-def (3.19)        explicit polynomial Q_{i,r,u}(x), and Q_{i,r,u} in C[x]
     last sentence of Lemma 3.9: if -n <= wt u <= n+1 then P_{k,u}=0 for all k >= 0, hence
        the tail term of (3.18) vanishes.
Method.  p_{j,r,u} is computed from the definition (eq:pj-def (2.25), eq:pjmu-def (2.30)) by
exact truncated Laurent series; the comparison is coefficient by coefficient.
Tested ranges:
  anchor: n=0, i=0, r=1 (hand computation)
  (3.13) tail term: 0<=n<=2, -n-4<=wt u<=n+5, 0<=j<=6, 1<=r<=5, coefficients up to x^16
  (3.18)/(3.19): 0<=n<=3, -n-4<=wt u<=n+5, 1<=r<=5, 0<=i<=5, exponents -(i+r)-3 .. 20
  Lemma 3.9 last sentence: 0<=n<=4, -n<=wt u<=n+1, 0<=k<=8

Provenance.  Written during the earlier audits (chk3b.py, p1checks2.py "V6");
consolidated and made assertion-based in the 2026-10-06 review; the anchor and
the last-sentence check are new.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, Series, binom, mono, onepx, p_series, p_deriv_series, deriv_div

chk = Checker("check_diagonal_kernel.py", "Part I, v1.62")


def Q_poly(i, r, wt, n):
    """Q_{i,r,u}(x), eq:Qium-def (3.19), as an exact polynomial (Series with all coefficients known)."""
    Q = Series({}, Series.HUGE)
    for l in range(0, r):
        inner = Series({}, Series.HUGE)
        for s in range(0, 2 * n + 1):
            cs = sum(binom(k, i) * binom(-k - 1 + s, l) for k in range(s - 2 * n - 1, 0))
            inner = inner + mono(s - l + r - 1, Series.HUGE, cs * binom(wt + n, s))
        lin = Series({t: binom(l, t) for t in range(0, l + 1)}, Series.HUGE)         # (1+x)^l
        Q = Q + lin * inner * ((-1) ** (r - 1 - l) * binom(wt + n + r - 2 - l, r - 1 - l))
    return Q


def band_direct(i, r, wt, n, T):
    """sum_{j=-2n-1}^{-1} C(j,i) p_{j,r,u}(x) x^{j-i}  from the definitions, known up to x^T."""
    tot = Series({}, T)
    for j in range(-2 * n - 1, 0):
        tot = tot + p_deriv_series(j, r, wt, n, T + 2 * n + i + 5).shift(j - i).scale(binom(j, i))
    return Series({e: v for e, v in tot.c.items() if e <= T}, T)


# anchor, by hand: n=0, i=0, r=1.  The band is j=-1 only, p_{-1,u}(x) = (1+x)^{-wt u} C(wt u,0) = (1+x)^{-wt u},
# so the band sum is C(-1,0) x^{-1} (1+x)^{-wt u} = x^{-1}(1+x)^{-wt u}; (3.18) therefore requires Q_{0,1,u} = 1.
with chk.section("anchor: n=0, i=0, r=1: Q_{0,1,u}(x) = 1 (hand computation)") as s:
    for wt in range(-4, 8):
        Q = Q_poly(0, 1, wt, 0)
        s.eq(dict(Q.c), {0: 1}, "Q wt=%d" % wt)
        direct = band_direct(0, 1, wt, 0, 12)
        hand = mono(-1, 12) * onepx(-wt, 30)
        s.check(direct.agree_with(hand, -3, 10), "band wt=%d" % wt)

with chk.section("eq:Fium-explicit (3.13): (1/(r-1)!) d^{r-1}(x^{2n+1}P_{j,u}) = p_{j,r,u} - C(-j-1,r-1)x^{-j-r}, a power series (j>=0)") as s:
    for n in range(0, 3):
        for wt in range(-n - 4, n + 6):
            A = wt + n
            for j in range(0, 7):
                big = Series({t: binom(A, 2 * n + j + 2 + t) for t in range(0, 60)}, 59)
                Pexp = (onepx(-A, 59) * big).scale(-1)                            # eq:P-explicit (2.28)
                x2n1P = Pexp.shift(2 * n + 1)
                for r in range(1, 6):
                    lhs = deriv_div(x2n1P, r - 1)
                    rhs = p_deriv_series(j, r, wt, n, 16) - mono(-j - r, Series.HUGE, binom(-j - 1, r - 1))
                    s.check(lhs.agree_with(rhs, -j - r - 2, 16), "n=%d wt=%d j=%d r=%d" % (n, wt, j, r))
                    s.check(all(e >= 0 for e in rhs.c), "power series n=%d wt=%d j=%d r=%d" % (n, wt, j, r))

with chk.section("eq:Fium-plus-diag (3.18) with eq:Qium-def (3.19): band sum = x^{-i-r}(1+x)^{-(wt u+n)-(r-1)} Q_{i,r,u}; Q a polynomial") as s:
    T = 20
    for n in range(0, 4):
        for wt in range(-n - 4, n + 6):
            for r in range(1, 6):
                for i in range(0, 6):
                    Q = Q_poly(i, r, wt, n)
                    s.check(all(e >= 0 for e in Q.c), "Q in C[x]: n=%d wt=%d r=%d i=%d" % (n, wt, r, i))
                    direct = band_direct(i, r, wt, n, T)
                    formula = mono(-i - r, T + 60) * onepx(-(wt + n) - (r - 1), T + 60) * Q
                    s.check(direct.agree_with(formula, -(i + r) - 3, T - 2), "n=%d wt=%d r=%d i=%d" % (n, wt, r, i))

with chk.section("Lemma 3.9, last sentence: -n <= wt u <= n+1 implies P_{k,u}=0 for k>=0 (tail term of (3.18) vanishes)") as s:
    for n in range(0, 5):
        for wt in range(-n, n + 2):
            for k in range(0, 9):
                p = p_series(k, wt, n, 30)
                s.check(p.agree_with(mono(-k - 1, Series.HUGE), -k - 1, 30), "n=%d wt=%d k=%d" % (n, wt, k))

chk.finish()


==> anc/check_p_series.py <==
#!/usr/bin/env python3
"""check_p_series.py -- Part I (O_n-V-Part-1.62.tex)

Finite exact checks of the scalar series p_{j,u}(x), P_{j,u}(x), p_{j,r,u}(x),
P_{j,r,u}(x) of Section 2.4-2.5 of Part I.  This is a finite check, not a proof.

Identities checked (label name, current number in v1.62):
  Example exa:YL-omega-n2 (2.21)   displayed table of (1+x)^4 p_{j,omega}(x), n=2, wt=2  [anchor]
  eq:pj-def (2.25)                 p_{j,u}(x) (the object being computed; defining formula)
  Lemma lem:p-decomposition (2.12):
     eq:p-P-decomp (2.27)          p_{j,u} = x^{-j-1} + x^{2n+1} P_{j,u},  P_{j,u} in C[[x]]
     eq:P-explicit (2.28)          P_{j,u} = -(1+x)^{-(wt u+n)} sum_{t>=0} C(wt u+n, 2n+j+2+t) x^t
     eq:P-coeff-two-forms (2.29)   both coefficient formulas for [x^m]P_{j,u}; P_{j,u}(0)
     the case statements for wt u+n >= 0: P_{j,u}=0 iff wt u+n <= 2n+j+1, and otherwise
       (1+x)^{wt u+n}P_{j,u} is a nonzero polynomial of degree wt u-n-j-2 < wt u+n
  eq:YL-3a-p (2.39) / Remark rem:YL-cases (2.18): p_{j,u}=x^{-j-1} for j >= wt u-n-1 when wt u+n>=0;
                                   case (1) wt u<-n: P_{j,u} != 0 for every j; case (2) wt u=-n: p_{j,u}=x^{-j-1}
  Lemma lem:p-higher-derivatives (2.13):
     eq:pjmu-def (2.30)            p_{j,r,u} = (1/(r-1)!) d^{r-1}/dx^{r-1} p_{j,u}  (definition)
     eq:pm-factor-form (2.31)      the pulled-out-factor form
     eq:pm-Pm-decomp (2.32)        p_{j,r,u} = C(-j-1,r-1) x^{-j-r} + x^{2n+2-r} P_{j,r,u}, P_{j,r,u} in C[[x]]
     eq:Pm-coeff-scaling (2.33)    coefficient formula for P_{j,r,u}, and P_{j,r,u}=0 if 0<=wt u+n<=2n+j+1
  p_{j,u} in C[[x]] for j <= -1 (used in the regular/singular split of Section 2.6)

Tested ranges (all integers):
  anchor: n=2, wt u=2, j=-5..10
  2.27-2.29: 0<=n<=3, -n-4<=wt u<=n+5, -2n-1<=j<=4, coefficients of x^e for e<=12
  case statements: 0<=n<=3, -n<=wt u<=n+5, -2n-1<=j<=4, coefficients up to x^14
  Remark 2.18 cases (1),(2): 0<=n<=3, -n-6<=wt u<=-n, -2n-1<=j<=4
  2.31-2.33: 0<=n<=2, -n-4<=wt u<=n+5, -2n-1<=j<=4, 1<=r<=6, coefficients up to x^10

Provenance.  The decomposition check (2.27)/(2.28), the P-polynomiality
discussion and the "x^{2n+2-r} P_{j,r,u} in C[[x]]" check come from the
earlier-audit scripts chk3b.py and p1checks.py; the Example 2.21 anchor and
the checks of (2.29), (2.31), (2.33) and of the case statements are new in
the 2026-10-06 review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, Series, binom, mono, onepx, p_series, p_deriv_series, Phi_poly

chk = Checker("check_p_series.py", "Part I, v1.62")


def P_series(j, wtu, n, E):
    """P_{j,u}(x) from eq:p-P-decomp, i.e. (p_{j,u}(x) - x^{-j-1}) / x^{2n+1}, known up to x^E.
    Also reports whether p - x^{-j-1} has no exponent below 2n+1."""
    p = p_series(j, wtu, n, E + 2 * n + 1)
    rem = p - mono(-j - 1, Series.HUGE)
    ok = all(e >= 2 * n + 1 for e in rem.c)
    return rem.shift(-(2 * n + 1)), ok


# ---------------------------------------------------------------------------
with chk.section("anchor: Example 2.21 table, (1+x)^4 p_{j,omega}(x), n=2, wt omega=2") as s:
    table = {-5: {4: 1},
             -4: {3: 1, 4: 4},
             -3: {2: 1, 3: 4, 4: 6},
             -2: {1: 1, 2: 4, 3: 6, 4: 4},
             -1: {0: 1, 1: 4, 2: 6, 3: 4, 4: 1}}
    for j in range(-5, 11):
        num = onepx(4, 40) * p_series(j, 2, 2, 30)
        want = table.get(j, None)
        if want is None:
            want = {e: binom(4, e) for e in range(0, 5)}      # (1+x)^4 x^{-j-1}
            want = {e - j - 1: v for e, v in want.items()}
        s.check(all(num.coef(e) == want.get(e, 0) for e in range(-12, 21)), "j=%d" % j)

# ---------------------------------------------------------------------------
E = 12
with chk.section("eq:p-P-decomp (2.27): p_{j,u} - x^{-j-1} has no exponent below 2n+1") as s:
    for n in range(0, 4):
        for wt in range(-n - 4, n + 6):
            for j in range(-2 * n - 1, 5):
                _, ok = P_series(j, wt, n, E)
                s.check(ok, "n=%d wt=%d j=%d" % (n, wt, j))

with chk.section("eq:P-explicit (2.28) and eq:P-coeff-two-forms (2.29), [x^e], e<=12, and P_{j,u}(0)") as s:
    for n in range(0, 4):
        for wt in range(-n - 4, n + 6):
            A = wt + n
            for j in range(-2 * n - 1, 5):
                P, _ = P_series(j, wt, n, E)
                big = Series({t: binom(A, 2 * n + j + 2 + t) for t in range(0, E + 20)}, E + 19)
                Pexp = (onepx(-A, E + 19) * big).scale(-1)                       # (2.28)
                s.check(P.agree_with(Pexp, 0, E), "(2.28) n=%d wt=%d j=%d" % (n, wt, j))
                for m in range(0, E + 1):
                    first = sum(binom(A, i) * binom(-A, 2 * n + 2 + m + j - i) for i in range(0, 2 * n + j + 2))
                    second = -sum(binom(-A, m - t) * binom(A, 2 * n + j + 2 + t) for t in range(0, m + 1))
                    s.check(P.coef(m) == first == second, "(2.29) n=%d wt=%d j=%d m=%d" % (n, wt, j, m))
                s.eq(P.coef(0), -binom(A, 2 * n + j + 2), "P(0) n=%d wt=%d j=%d" % (n, wt, j))

with chk.section("Lemma 2.12 case statements and eq:YL-3a-p (2.39) for wt u+n >= 0") as s:
    E2 = 14
    for n in range(0, 4):
        for wt in range(-n, n + 6):
            A = wt + n
            for j in range(-2 * n - 1, 5):
                P, _ = P_series(j, wt, n, E2)
                if A <= 2 * n + j + 1:                    # i.e. j >= wt-n-1: p_{j,u} = x^{-j-1}, eq:YL-3a-p
                    s.check(not P.c, "P_{j,u}=0 expected: n=%d wt=%d j=%d" % (n, wt, j))
                else:
                    prod = onepx(A, E2 + 2) * P                                  # (1+x)^{wt+n} P_{j,u}
                    deg = wt - n - j - 2
                    s.check(deg < A, "degree < wt+n: n=%d wt=%d j=%d" % (n, wt, j))
                    want = {t: -binom(A, 2 * n + j + 2 + t) for t in range(0, deg + 1)}
                    s.check(all(prod.coef(t) == want.get(t, 0) for t in range(0, E2 + 1)) and want[deg] == -1,
                            "polynomial of degree wt-n-j-2: n=%d wt=%d j=%d" % (n, wt, j))

with chk.section("Remark 2.18, cases (1),(2): wt u<-n gives P_{j,u} != 0 for every retained j; wt u=-n gives p_{j,u}=x^{-j-1}") as s:
    for n in range(0, 4):
        for j in range(-2 * n - 1, 5):
            for wt in range(-n - 6, -n):                       # case (1): wt u < -n
                P, _ = P_series(j, wt, n, 6)
                s.check(P.coef(0) != 0, "case (1) n=%d wt=%d j=%d" % (n, wt, j))
            P, _ = P_series(j, -n, n, 14)                      # case (2): wt u = -n
            s.check(not P.c, "case (2) n=%d j=%d" % (n, j))

with chk.section("p_{j,u}(x) lies in C[[x]] for j <= -1 (regular modes)") as s:
    for n in range(0, 4):
        for wt in range(-n - 4, n + 6):
            for j in range(-2 * n - 1, 0):
                p = p_series(j, wt, n, 20)
                s.check(all(e >= 0 for e in p.c), "n=%d wt=%d j=%d" % (n, wt, j))

# ---------------------------------------------------------------------------
T = 10
with chk.section("eq:pm-factor-form (2.31): p_{j,r,u} = (1+x)^{-(wt u+n+r-1)} * numerator") as s:
    for n in range(0, 3):
        for wt in range(-n - 4, n + 6):
            for j in range(-2 * n - 1, 5):
                for r in range(1, 7):
                    p = p_deriv_series(j, r, wt, n, T)                       # (2.30) via derivative
                    rhs = onepx(-(wt + n + r - 1), T + 80) * Phi_poly(j, r, wt, n)   # (2.31)
                    s.check(p.agree_with(rhs, -j - r - 1, T), "n=%d wt=%d j=%d r=%d" % (n, wt, j, r))

with chk.section("eq:pm-Pm-decomp (2.32) and eq:Pm-coeff-scaling (2.33)") as s:
    for n in range(0, 3):
        for wt in range(-n - 4, n + 6):
            A = wt + n
            for j in range(-2 * n - 1, 5):
                for r in range(1, 7):
                    p = p_deriv_series(j, r, wt, n, T + 2 * n + 2)
                    diff = p - mono(-j - r, Series.HUGE, binom(-j - 1, r - 1))      # x^{2n+2-r} P_{j,r,u}
                    # x^{2n+2-r} P_{j,r,u} must be a power series (derivative of x^{2n+1}P_{j,u}) ...
                    s.check(all(e >= 0 for e in diff.c), "(2.32) power series n=%d wt=%d j=%d r=%d" % (n, wt, j, r))
                    Pr = diff.shift(-(2 * n + 2 - r))
                    # ... and its coefficients are given by (2.33)
                    for t in range(0, T + 1):
                        c = sum(binom(A, i) * binom(-A, 2 * n + 2 + t + j - i) for i in range(0, 2 * n + j + 2))
                        s.check(Pr.coef(t) == binom(2 * n + 1 + t, r - 1) * c,
                                "(2.33) n=%d wt=%d j=%d r=%d t=%d" % (n, wt, j, r, t))
                    if 0 <= A <= 2 * n + j + 1:
                        s.check(not Pr.c, "P_{j,r,u}=0 for 0<=wt+n<=2n+j+1: n=%d wt=%d j=%d r=%d" % (n, wt, j, r))

chk.finish()


==> anc/check_regular_part.py <==
#!/usr/bin/env python3
"""check_regular_part.py -- Part I (O_n-V-Part-1.62.tex)

Finite exact checks of the AB specialization and of the corrected formula for
the regular part Y^+ (Proposition 2.19 of Part I).  Finite check, not a proof.

Identities checked (label name, current number in v1.62):
  Proposition prop:tail-AB1 (2.17), eq:tail-general (2.35):
      u_{-2n-2-m} v ~_n sum_{j>=-2n-1} A_{j,m} u_j v,
      A_{j,m} = sum_{i=0}^{2n+j+1} C(wt u+n,i) C(-wt u-n, 2n+2+m+j-i)
  Proposition prop:AB-specialization (2.19):
      recursion-n-equation-general (2.40)   (AB mode recursion, m >= wt u+2n+1)
      recursion-n-equation-2       (2.41)   (deep-tail form, m = wt u+2n+k+1)
      Y+                           (2.42)   (formula for Y^+(u,x)v)
Statements tested:
  (a) for wt u+n >= 0: A_{j,k} (= [x^{2n+1+k}] p_{j,u}(x), see eq:P-coeff-two-forms) equals
      the coefficient of u_j in the right-hand side of (2.41), for every j in
      -2n-1 <= j <= wt u+5 (in particular A_{j,k} = 0 for j >= wt u-n-1);
  (b) the same for the m-form (2.40) with m = wt u+2n+k+1;
  (c) for n+1 <= m <= wt u+2n, the right-hand side of (2.40) is the single term u_{wt u-m-1}
      with coefficient 1 (the parenthetical remark in Proposition 2.19(1));
  (d) Y+ (2.42): the coefficient of u_j x^p (p >= 0) in Y_L(u,x) = sum_j u_j p_{j,u}(x),
      i.e. [x^p] p_{j,u}, equals the coefficient of u_j x^p in the right-hand side of (2.42),
      for every mode j >= -2n-1 and every power p in a window (full dictionary equality);
  (e) the same coefficients in the form  [x^p] p_{-k,u} = [k = p+1, 1<=k<=n-wt u+1]
      + (-1)^p C(m-n-1,k-n+wt u-2) C(m-k-wt u,2n-k+1)  with m = wt u+p >= max(n+1,wt u),
      n-wt u+2 <= k <= 2n+1.
Tested ranges:
  (a),(b): 0<=n<=4, -n<=wt u<=8, 0<=k<=9
  (c): 0<=n<=4, -n<=wt u<=8
  (d): 0<=n<=6, -n<=wt u<=n+9, powers 0<=p<=26, modes -2n-1<=j<=max(0,wt u-n+2)+5
  (e): 0<=n<=5, -n<=wt u<=9, 0<=p<=11, min(1,n-wt u+2)<=k<=2n+1

Provenance.  (a),(b) and (d) were written during the earlier audits (p1checks2.py,
yplus.py); (e) follows check_submission_identities.py (another auditor).  The
assertion-based consolidation and the check (c) were added in the 2026-10-06 review.
The historical comparison with an earlier version of (2.42) that appeared in yplus.py
has been dropped: it concerns text no longer in the paper.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom

chk = Checker("check_regular_part.py", "Part I, v1.62")


def A(j, k, wt, n):
    """A_{j,k} of eq:tail-general (2.35)."""
    return sum(binom(wt + n, i) * binom(-wt - n, 2 * n + 2 + k + j - i) for i in range(0, 2 * n + j + 2))


def p_coeff(j, wt, n, p):
    """[x^p] p_{j,u}(x): coefficient of x^p in (1+x)^{-(wt u+n)} sum_i C(wt u+n,i) x^{i-j-1}  (eq:pj-def)."""
    return sum(binom(wt + n, i) * binom(-(wt + n), p - (i - j - 1)) for i in range(0, 2 * n + j + 2))


# ---------------------------------------------------------------------------
def Y_plus_formula(w, n, P):
    """dict (j,p) -> coefficient of u_j x^p in the right-hand side of Y+ (2.42), powers 0 <= p <= P."""
    d = {}
    for k in range(1, n - w + 2):                      # first sum: u_{-k} x^{k-1}
        if k - 1 <= P:
            d[(-k, k - 1)] = d.get((-k, k - 1), 0) + 1
    for m in range(max(n + 1, w), w + P + 1):           # second sum: u_{-k} x^{-wt u+m}
        p = m - w
        for k in range(n - w + 2, 2 * n + 2):
            c = (-1) ** (m - w) * binom(m - n - 1, k - n + w - 2) * binom(m - k - w, 2 * n - k + 1)
            if c != 0:
                d[(-k, p)] = d.get((-k, p), 0) + c
    return {key: v for key, v in d.items() if v != 0}


# anchor, derived by hand from eq:pj-def (not from (2.42)): n=0, wt u=2, so wt u+n=2.
#   p_{-1,u}(x) = (1+x)^{-2},                 so [x^p] p_{-1,u} = (-1)^p (p+1);
#   p_{0,u}(x)  = (1+x)^{-2}(x^{-1} + 2),     so [x^p] p_{0,u}  = [x^{p+1}](1+2x)(1+x)^{-2} = (-1)^p p  (p >= 0).
# These are compared with p_coeff and with the right-hand side of (2.42) (modes u_{-1} and u_0).
with chk.section("anchor: hand-expanded p_{-1,u}, p_{0,u} for n=0, wt u=2 vs (2.42)") as s:
    F = Y_plus_formula(2, 0, 12)
    for p in range(0, 13):
        s.eq(p_coeff(-1, 2, 0, p), (-1) ** p * (p + 1), "[x^%d] p_{-1,u}" % p)
        s.eq(p_coeff(0, 2, 0, p), (-1) ** p * p, "[x^%d] p_{0,u}" % p)
        s.eq(F.get((-1, p), 0), (-1) ** p * (p + 1), "(2.42), u_{-1}, p=%d" % p)
        s.eq(F.get((0, p), 0), (-1) ** p * p, "(2.42), u_0, p=%d" % p)

with chk.section("eq:tail-general (2.35) vs recursion-n-equation-2 (2.41), all modes -2n-1 <= j <= wt u+5") as s:
    for n in range(0, 5):
        for wt in range(-n, 9):
            for k in range(0, 10):
                ab = {}
                for l in range(1, n + wt + 1):
                    ab[wt - n - l - 1] = (-1) ** (k + 1) * binom(wt + n + k, l - 1) * binom(wt + n + k - l, n + wt - l)
                for j in range(-2 * n - 1, wt + 6):
                    s.eq(A(j, k, wt, n), ab.get(j, 0), "n=%d wt=%d k=%d j=%d" % (n, wt, k, j))

with chk.section("eq:tail-general (2.35) vs recursion-n-equation-general (2.40), m = wt u+2n+k+1") as s:
    for n in range(0, 5):
        for wt in range(-n, 9):
            for k in range(0, 10):
                m = wt + 2 * n + k + 1
                ab = {wt - n - l - 1: (-1) ** (m + wt) * binom(m - n - 1, l - 1) * binom(m - n - l - 1, n + wt - l)
                      for l in range(1, n + wt + 1)}
                for j in range(-2 * n - 1, wt + 6):
                    s.eq(A(j, k, wt, n), ab.get(j, 0), "n=%d wt=%d k=%d j=%d" % (n, wt, k, j))

with chk.section("(2.40) for n+1 <= m <= wt u+2n is the trivial relation u_{wt u-m-1} v = u_{wt u-m-1} v") as s:
    for n in range(0, 5):
        for wt in range(-n, 9):
            for m in range(n + 1, wt + 2 * n + 1):
                coef = {wt - n - l - 1: (-1) ** (m + wt) * binom(m - n - 1, l - 1) * binom(m - n - l - 1, n + wt - l)
                        for l in range(1, n + wt + 1)}
                coef = {j: c for j, c in coef.items() if c != 0}
                s.eq(coef, {wt - m - 1: 1}, "n=%d wt=%d m=%d" % (n, wt, m))


# ---------------------------------------------------------------------------
with chk.section("Y+ (2.42) = regular-power part of Y_L(u,x), full dictionary equality (modes j, powers p)") as s:
    P = 26
    for n in range(0, 7):
        for w in range(-n, n + 10):
            J = max(0, w - n + 2) + 5
            yl = {}
            for j in range(-2 * n - 1, J + 1):
                for p in range(0, P + 1):
                    c = p_coeff(j, w, n, p)
                    if c != 0:
                        yl[(j, p)] = c
            s.check(yl == Y_plus_formula(w, n, P),
                    "n=%d wt=%d: differing keys %r" % (n, w, sorted(set(yl.items()) ^ set(Y_plus_formula(w, n, P).items()))[:4]))

with chk.section("Y+ (2.42) coefficientwise [x^p] p_{-k,u}, weight boundaries (second formulation)") as s:
    for n in range(0, 6):
        for w in range(-n, 10):
            for p in range(0, 12):
                for k in range(min(1, n - w + 2), 2 * n + 2):
                    actual = p_coeff(-k, w, n, p)
                    expected = int(k == p + 1 and 1 <= k <= n - w + 1)
                    m = w + p
                    if m >= max(n + 1, w) and n - w + 2 <= k <= 2 * n + 1:
                        expected += (-1) ** p * binom(m - n - 1, k - n + w - 2) * binom(m - k - w, 2 * n - k + 1)
                    s.eq(actual, expected, "n=%d wt=%d p=%d k=%d" % (n, w, p, k))

chk.finish()


==> anc/check_virasoro_examples.py <==
#!/usr/bin/env python3
"""check_virasoro_examples.py -- Part I (O_n-V-Part-1.62.tex)

Finite exact check of the low-level Virasoro representatives displayed in
Example exa:virasoro-quadratic-window (Example 5.2) of Part I.
Finite check, not a proof.

For (n; m,k; r) in the eight displayed cases
   n=1: (m,k,r) = (1,0,1), (1,1,1)
   n=2: (m,k,r) = (2,0,1), (2,0,2), (3,0,1), (2,2,1), (2,2,2), (3,2,1)
the paper displays the operator congruence
   (omega_{-r} omega) R^n_{m,k}(.)  =_{O_n^o(omega,V)}  sum_{alpha,beta} c(alpha,beta) L(alpha-1) L(beta-1),
whose coefficients are, by the text of Example 5.2 (the product term of the replacement field
widehat Y^{(n)}_{r,omega}, with Y_L(omega_{-r}1,x) the derivative field of Convention
conv:descendant-derivative (3.6), and the residue kernel (1+x)^{wt(omega_{-r}omega)+n+k} = (1+x)^{r+3+n+k}
of eq:Rmk-def (2.6)),
   c(alpha,beta) = Res_x (1+x)^{r+3+n+k} x^{-(m+2n+2)} p_{alpha,1,omega}(x) p_{beta,r,omega}(x),
with wt omega = 2, p_{j,u} of eq:pj-def (2.25) and p_{j,r,u} of eq:pjmu-def (2.30)
(here Y_L(omega,x) = sum p_{alpha,omega}(x) omega_alpha, omega_j = L(j-1)).

Three things are compared, coefficient by coefficient, for all -2n-1 <= alpha,beta <= 6:
  (D) the direct residue above, computed from the defining formulas by exact series arithmetic;
  (F) the explicit four-fold sum displayed in Example 5.2 just before "For n=1",
         sum_{d=-alpha-1}^{2n} sum_{e=-beta-r}^{2n} sum_{t=0}^{min(r-1,2n-e)}
            C(top,m+2n+1-d-e) C(n+2,d+alpha+1) C(n+2,e+beta+1+t) C(e+t,t) C(e-n-2,r-1-t)
         with top = -n for k=0 and top = 0 for k=n, exactly as displayed;
  (L) the displayed lists L(a)(...) + ..., transcribed below from the .tex source of v1.62.
Also checked: the numbers of listed terms, and that no coefficient with -2n-1<=alpha,beta<=6 is
missing from a list.  The windows of the displayed lists contain only L(q), q in [-6,-1].

Labels: exa:virasoro-quadratic-window (Example 5.2), eq:pj-def (2.25), eq:pjmu-def (2.30),
        conv:descendant-derivative (Convention 3.6), eq:virasoro-quadratic-spanning-window (5.2).

Provenance.  Written during the earlier audits (p1vir.py); the explicit parser of the displayed
lists with leftover detection and the assertion-based reporting are from the 2026-10-06 review.
"""
import os
import re
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom, onepx, p_series, p_deriv_series

chk = Checker("check_virasoro_examples.py", "Part I, v1.62")

# Displayed lists of Example 5.2, key (n,m,k,r).  Transcribed from P1.tex v1.62 (spaces removed);
# the product L(q1)(c L(q2) + ...) stands for the operator L(q1)L(q2) = omega_{q1+1} omega_{q2+1}.
LISTS = {
    (1, 1, 0, 1): "L(-4)(L(-4)+2L(-3)+L(-2))+L(-3)(2L(-4)+4L(-3)+2L(-2))+L(-2)(L(-4)+2L(-3)+L(-2))",
    (1, 1, 1, 1): "L(-4)(L(-4)+3L(-3)+3L(-2)+L(-1))+L(-3)(3L(-4)+9L(-3)+9L(-2)+3L(-1))+L(-2)(3L(-4)+9L(-3)+9L(-2)+3L(-1))+L(-1)(L(-4)+3L(-3)+3L(-2)+L(-1))",
    (2, 2, 0, 1): "L(-6)(L(-5)+2L(-4)+L(-3))+L(-5)(L(-6)+6L(-5)+9L(-4)+4L(-3))+L(-4)(2L(-6)+9L(-5)+12L(-4)+5L(-3))+L(-3)(L(-6)+4L(-5)+5L(-4)+2L(-3))",
    (2, 2, 0, 2): "L(-6)(4L(-6)+9L(-5)+6L(-4)+L(-3))+L(-5)(8L(-6)+15L(-5)+6L(-4)-L(-3))+L(-4)(4L(-6)+3L(-5)-6L(-4)-5L(-3))+L(-3)(-3L(-5)-6L(-4)-3L(-3))",
    (2, 3, 0, 1): "L(-6)(L(-6)+2L(-5)+L(-4))+L(-5)(2L(-6)+3L(-5)-L(-3))+L(-4)(L(-6)-3L(-4)-2L(-3))+L(-3)(-L(-5)-2L(-4)-L(-3))",
    (2, 2, 2, 1): "L(-6)(L(-5)+4L(-4)+6L(-3)+4L(-2)+L(-1))+L(-5)(L(-6)+8L(-5)+22L(-4)+28L(-3)+17L(-2)+4L(-1))+L(-4)(4L(-6)+22L(-5)+48L(-4)+52L(-3)+28L(-2)+6L(-1))+L(-3)(6L(-6)+28L(-5)+52L(-4)+48L(-3)+22L(-2)+4L(-1))+L(-2)(4L(-6)+17L(-5)+28L(-4)+22L(-3)+8L(-2)+L(-1))+L(-1)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))",
    (2, 2, 2, 2): "L(-6)(4L(-6)+15L(-5)+20L(-4)+10L(-3)-L(-1))+L(-5)(16L(-6)+60L(-5)+80L(-4)+40L(-3)-4L(-1))+L(-4)(24L(-6)+90L(-5)+120L(-4)+60L(-3)-6L(-1))+L(-3)(16L(-6)+60L(-5)+80L(-4)+40L(-3)-4L(-1))+L(-2)(4L(-6)+15L(-5)+20L(-4)+10L(-3)-L(-1))",
    (2, 3, 2, 1): "L(-6)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))+L(-5)(4L(-6)+16L(-5)+24L(-4)+16L(-3)+4L(-2))+L(-4)(6L(-6)+24L(-5)+36L(-4)+24L(-3)+6L(-2))+L(-3)(4L(-6)+16L(-5)+24L(-4)+16L(-3)+4L(-2))+L(-2)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))",
}

TERM = re.compile(r"([+-]?)(\d*)L\((-?\d+)\)")


def parse_list(text):
    """Parse 'L(q1)(c L(q2)+...)+L(q1')(...)' into {(alpha,beta): coefficient}, alpha=q1+1, beta=q2+1.
    Raises ValueError if any character of the string is not consumed."""
    out = {}
    pos = 0
    n_terms = 0
    outer = re.compile(r"\+?L\((-?\d+)\)\(")
    while pos < len(text):
        mo = outer.match(text, pos)
        if not mo:
            raise ValueError("cannot parse at %r" % text[pos:pos + 20])
        q1 = int(mo.group(1))
        pos = mo.end()
        # the body ends at the first ')' that is not the closing bracket of an "L(q)"
        body_end = pos
        depth = 0
        while True:
            ch = text[body_end]
            if ch == "(":
                depth += 1
            elif ch == ")":
                if depth == 0:
                    break
                depth -= 1
            body_end += 1
        body = text[pos:body_end]
        p2 = 0
        while p2 < len(body):
            tm = TERM.match(body, p2)
            if not tm:
                raise ValueError("cannot parse body %r" % body)
            sign, digits, q2 = tm.group(1), tm.group(2), int(tm.group(3))
            c = int(digits) if digits else 1
            if sign == "-":
                c = -c
            key = (q1 + 1, q2 + 1)
            out[key] = out.get(key, 0) + c
            n_terms += 1
            p2 = tm.end()
        pos = body_end + 1
    return out, n_terms


def direct(n, m, k, r, a, b, T=60):
    """Res_x (1+x)^{r+3+n+k} x^{-(m+2n+2)} p_{a,1,omega}(x) p_{b,r,omega}(x), wt omega = 2: coefficient of x^{m+2n+1}."""
    ker = onepx(r + 3 + n + k, T)
    return (ker * p_series(a, 2, n, T) * p_deriv_series(b, r, 2, n, T)).coef(m + 2 * n + 1)


def displayed_formula(n, m, k, r, al, be):
    """The explicit sum displayed in Example 5.2 (top entry -n for k=0, 0 for k=n)."""
    assert k in (0, n)
    top = -n if k == 0 else 0
    tot = 0
    for d in range(-al - 1, 2 * n + 1):
        for e in range(-be - r, 2 * n + 1):
            for t in range(0, min(r - 1, 2 * n - e) + 1):
                tot += (binom(top, m + 2 * n + 1 - d - e) * binom(n + 2, d + al + 1)
                        * binom(n + 2, e + be + 1 + t) * binom(e + t, t) * binom(e - n - 2, r - 1 - t))
    return tot


first = True
for key in [(1, 1, 0, 1), (1, 1, 1, 1), (2, 2, 0, 1), (2, 2, 0, 2), (2, 3, 0, 1), (2, 2, 2, 1), (2, 2, 2, 2), (2, 3, 2, 1)]:
    n, m, k, r = key
    lst, n_terms = parse_list(LISTS[key])
    nz = sum(1 for v in lst.values() if v != 0)
    title = ("n=%d, (omega_{-%d}omega) R^%d_{%d,%d} [%d listed products]: direct residue (D) = displayed sum (F) = displayed list (L)"
             % (n, r, n, m, k, n_terms))
    if first:
        title = "anchor (smallest list), " + title
        first = False
    with chk.section(title) as s:
        s.check(nz == n_terms, "listed products are distinct nonzero pairs")
        for a in range(-2 * n - 1, 7):
            for b in range(-2 * n - 1, 7):
                dv = direct(n, m, k, r, a, b)
                fv = displayed_formula(n, m, k, r, a, b)
                lv = lst.get((a, b), 0)
                s.check(dv == fv, "(D)!=(F) alpha=%d beta=%d: %r vs %r" % (a, b, dv, fv))
                s.check(dv == lv, "(D)!=(L) alpha=%d beta=%d: %r vs %r" % (a, b, dv, lv))
        # every listed pair lies in the tested window
        s.check(all(-2 * n - 1 <= a <= 6 and -2 * n - 1 <= b <= 6 for (a, b) in lst), "list inside window")

chk.finish()


==> anc/run_all.py <==
#!/usr/bin/env python3
"""run_all.py -- runs every check script of this ancillary directory (Part I, O_n-V-Part-1.62.tex).

Usage:   python3 run_all.py          (Python >= 3.8, standard library only)

Each script prints its own sections and a final line "RESULT <script>: PASS|FAIL ...".  This driver runs them one
after another, in a fresh interpreter each, prints their output, then a summary table.  The exit status is 0 if and
only if every script exited with status 0.  The checks are finite exact computations; they support but do not
replace the proofs in the paper.
"""
import os
import subprocess
import sys
import time

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
SCRIPTS = [
    "check_binomial_convention.py",
    "check_change_of_generators.py",
    "check_p_series.py",
    "check_regular_part.py",
    "check_diagonal_kernel.py",
    "check_virasoro_examples.py",
]


def main():
    env = dict(os.environ)
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    results = []
    t_all = time.time()
    for name in SCRIPTS:
        path = os.path.join(HERE, name)
        print("=" * 78)
        print("running " + name)
        print("=" * 78)
        sys.stdout.flush()
        t0 = time.time()
        try:
            proc = subprocess.run([sys.executable, path], cwd=HERE, env=env, timeout=900)
            code = proc.returncode
        except subprocess.TimeoutExpired:
            print("TIMEOUT after 900 s: " + name)
            code = -1
        results.append((name, code, time.time() - t0))
        print()
    print("=" * 78)
    print("SUMMARY (Part I, O_n-V-Part-1.62.tex)")
    print("=" * 78)
    for name, code, secs in results:
        print("  %-4s %-36s %6.1f s" % ("PASS" if code == 0 else "FAIL", name, secs))
    bad = [name for name, code, secs in results if code != 0]
    print("total time %.1f s" % (time.time() - t_all))
    if bad:
        print("FAILED: " + ", ".join(bad))
        return 1
    print("ALL %d SCRIPTS PASSED" % len(results))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/zhu_common.py <==
"""zhu_common.py -- shared exact-arithmetic helpers for the ancillary scripts.

Used by the finite verification scripts accompanying
  Part I   (O_n-V-Part-1.62.tex)   and
  Part II  (O_n-V-Part-2V.49.tex)
of the series on higher-level Zhu algebras.  Standard library only
(fractions, math, functools, contextlib, sys); Python >= 3.8.

Nothing here is a proof.  Every script that imports this module performs a
finite check of a labelled identity over a stated finite range.

Contents
--------
binom(N, K)          generalized binomial coefficient, the global convention
                     of the papers (label eq:binom-coeff in Part I,
                     eq:how-to-expand in Part II):
                     C(N,K) = N(N-1)...(N-K+1)/K!  for all integers N and all
                     integers K >= 0, and C(N,K) = 0 for K < 0.
                     No assumption N >= 0 is made.
Series               truncated Laurent series with exact rational coefficients.
p_series, p_deriv_series, Phi_poly
                     the scalar series p_{j,u}(x) (Part I, eq:pj-def),
                     p_{j,r,u}(x) (Part I, eq:pjmu-def) and the Laurent
                     polynomial Phi_{j,r,u}(x) (Part II, eq:Phi-jru),
                     built directly from their defining formulas.
phi_coeff, prod_coeff
                     the coefficient formulas [x^d] Phi_{j,r,u}
                     (Part II, eq:Phi-coeff-formula-cutoff) and
                     C^{(n)}_{m,k}(r;a,b) (Part II,
                     eq:Gamma-discrete2-expanded-general).
mat_rank, mat_inv, mat_det, mat_mul
                     exact linear algebra over the rationals.
Checker              bookkeeping: prints one PASS/FAIL line per labelled
                     identity and exits with a nonzero status on any mismatch.

Notation follows the papers: wt u is an integer, n is the level.
"""
import sys
from contextlib import contextmanager
from fractions import Fraction
from functools import lru_cache
from math import comb, factorial

Fr = Fraction


# ---------------------------------------------------------------------------
# generalized binomial coefficient
# ---------------------------------------------------------------------------
@lru_cache(maxsize=None)
def binom(N, K):
    """C(N,K) = N(N-1)...(N-K+1)/K! for integers N and K >= 0; 0 for K < 0.

    For N >= 0 this is math.comb(N, K) (which is 0 for K > N, as the product
    formula gives).  For N < 0 it is (-1)^K comb(K-N-1, K), the standard
    negative-top identity; this is only a fast way of evaluating the product
    formula, and selftest_binom() compares it with the product formula itself.
    """
    if K < 0:
        return 0
    if N >= 0:
        return comb(N, K)
    return (-1) ** K * comb(K - N - 1, K)


def binom_by_definition(N, K):
    """C(N,K) straight from N(N-1)...(N-K+1)/K!  (used only by selftest_binom)."""
    if K < 0:
        return 0
    num = 1
    for i in range(K):
        num *= (N - i)
    assert num % factorial(K) == 0
    return num // factorial(K)


def selftest_binom():
    """Compare binom with the defining product formula on N in [-40,40], K in [-3,40]."""
    bad = 0
    n = 0
    for N in range(-40, 41):
        for K in range(-3, 41):
            n += 1
            if binom(N, K) != binom_by_definition(N, K):
                bad += 1
    return n, bad


# ---------------------------------------------------------------------------
# truncated Laurent series
# ---------------------------------------------------------------------------
class Series:
    """Laurent series  sum_e c[e] x^e  known exactly for exponents e <= top.

    Coefficients above `top` are unknown (they are NOT assumed to be zero).
    `coef(e)` refuses to answer for e > top, so a check can never silently
    use an unknown coefficient.  Multiplication tracks the known range.
    """
    HUGE = 10 ** 9   # "exact Laurent polynomial": every coefficient is known

    def __init__(self, coeffs=None, top=60):
        self.c = {e: v for e, v in (coeffs or {}).items() if v != 0 and e <= top}
        self.top = top

    def low(self):
        """Smallest exponent that may carry a nonzero coefficient."""
        return min(self.c) if self.c else self.top + 1

    def __add__(self, o):
        if not isinstance(o, Series):
            o = Series({0: o}, self.top)
        top = min(self.top, o.top)
        d = {}
        for e, v in list(self.c.items()) + list(o.c.items()):
            if e <= top:
                d[e] = d.get(e, 0) + v
        return Series(d, top)

    def __neg__(self):
        return Series({e: -v for e, v in self.c.items()}, self.top)

    def __sub__(self, o):
        return self + (-o if isinstance(o, Series) else -o)

    def scale(self, a):
        return Series({e: a * v for e, v in self.c.items()}, self.top)

    def __mul__(self, o):
        if not isinstance(o, Series):
            return self.scale(o)
        l1, l2 = self.low(), o.low()
        top = min(self.top + l2, o.top + l1)
        d = {}
        for e1, v1 in self.c.items():
            for e2, v2 in o.c.items():
                e = e1 + e2
                if e <= top:
                    d[e] = d.get(e, 0) + v1 * v2
        return Series(d, top)

    __rmul__ = __mul__

    def shift(self, k):
        """Multiply by x^k."""
        return Series({e + k: v for e, v in self.c.items()}, self.top + k)

    def coef(self, e):
        assert e <= self.top, "coefficient of x^%d is beyond the known range (top=%d)" % (e, self.top)
        return self.c.get(e, 0)

    def agree_with(self, o, lo, hi):
        """True iff the coefficients of x^e agree for all lo <= e <= hi."""
        return all(self.coef(e) == o.coef(e) for e in range(lo, hi + 1))


def mono(e, top=60, a=1):
    """a * x^e."""
    return Series({e: a}, top)


def onepx(alpha, top=60):
    """(1+x)^alpha expanded in nonnegative powers of x (sum_i C(alpha,i) x^i), alpha an integer."""
    return Series({i: binom(alpha, i) for i in range(0, top + 1)}, top)


def deriv_div(s, q):
    """(1/q!) d^q/dx^q applied to a Series; coefficient of x^(e-q) is C(e,q) c[e]."""
    return Series({e - q: v * binom(e, q) for e, v in s.c.items() if binom(e, q) != 0},
                  s.top - q)


# ---------------------------------------------------------------------------
# the scalar series of Part I and Part II
# ---------------------------------------------------------------------------
def p_series(j, wtu, n, top=60):
    """p_{j,u}(x)  -- Part I eq:pj-def (2.25):
         p_{j,u}(x) = (1+x)^{-(wt u+n)} sum_{i=0}^{2n+j+1} C(wt u+n, i) x^{i-j-1}.
    Known for exponents <= top."""
    A = wtu + n
    s = Series({i - j - 1: binom(A, i) for i in range(0, 2 * n + j + 2)}, Series.HUGE)
    prod = onepx(-A, top + j + 1 + 5) * s
    return Series({e: v for e, v in prod.c.items() if e <= top}, top)


def p_deriv_series(j, r, wtu, n, top=60):
    """p_{j,r,u}(x) = (1/(r-1)!) d^{r-1}/dx^{r-1} p_{j,u}(x) -- Part I eq:pjmu-def (2.30)."""
    return deriv_div(p_series(j, wtu, n, top + r), r - 1)


def Phi_poly(j, r, wtu, n):
    """Phi_{j,r,u}(x) -- Part II eq:Phi-jru (2.23), exact Laurent polynomial:
         sum_{s=0}^{r-1} C(-wt u-n, r-1-s) (1+x)^s
              sum_{i=0}^{2n+j+1} C(wt u+n, i) C(i-j-1, s) x^{i-j-1-s}."""
    A = wtu + n
    tot = Series({}, Series.HUGE)
    for s in range(0, r):
        inner = Series({i - j - 1 - s: binom(A, i) * binom(i - j - 1, s)
                        for i in range(0, 2 * n + j + 2)}, Series.HUGE)
        poly = Series({k: binom(s, k) for k in range(0, s + 1)}, Series.HUGE)   # (1+x)^s
        tot = tot + poly * inner * binom(-A, r - 1 - s)
    return tot


def phi_coeff(j, r, wtu, n, d):
    """[x^d] Phi_{j,r,u}(x) by Part II Lemma lem:Phi-coeff-cutoff, eq:Phi-coeff-formula-cutoff (2.26)."""
    return sum(binom(wtu + n, d + j + 1 + t) * binom(d + t, t) * binom(d - (wtu + n), r - 1 - t)
               for t in range(0, min(r - 1, 2 * n - d) + 1))


@lru_cache(maxsize=None)
def prod_coeff(n, m, k, r, a, b, wtu, wtv):
    """C^{(n)}_{m,k}(r;a,b) by Part II eq:Gamma-discrete2-expanded-general (4.6):
         sum_{e=-b-r}^{2n} ( sum_{d=-a-1}^{2n} C(k-n, m+2n+1-d-e) C(wt v+n, d+a+1) ) [x^e] Phi_{b,r,u}(x),
       with [x^e]Phi_{b,r,u} from phi_coeff."""
    tot = 0
    for e in range(-b - r, 2 * n + 1):
        ph = phi_coeff(b, r, wtu, n, e)
        if ph == 0:
            continue
        tot += ph * sum(binom(k - n, m + 2 * n + 1 - d - e) * binom(wtv + n, d + a + 1)
                        for d in range(-a - 1, 2 * n + 1))
    return tot


# ---------------------------------------------------------------------------
# exact linear algebra over Q
# ---------------------------------------------------------------------------
def mat_rank(rows):
    M = [[Fr(x) for x in r] for r in rows]
    if not M:
        return 0
    rk = 0
    for c in range(len(M[0])):
        piv = None
        for i in range(rk, len(M)):
            if M[i][c] != 0:
                piv = i
                break
        if piv is None:
            continue
        M[rk], M[piv] = M[piv], M[rk]
        for i in range(len(M)):
            if i != rk and M[i][c] != 0:
                f = M[i][c] / M[rk][c]
                M[i] = [x - f * y for x, y in zip(M[i], M[rk])]
        rk += 1
    return rk


def mat_det(M):
    M = [[Fr(x) for x in r] for r in M]
    n = len(M)
    d = Fr(1)
    for c in range(n):
        p = next((i for i in range(c, n) if M[i][c] != 0), None)
        if p is None:
            return Fr(0)
        if p != c:
            M[c], M[p] = M[p], M[c]
            d = -d
        d *= M[c][c]
        for i in range(c + 1, n):
            f = M[i][c] / M[c][c]
            M[i] = [x - f * y for x, y in zip(M[i], M[c])]
    return d


def mat_inv(M):
    """Exact inverse; raises ValueError if M is singular."""
    n = len(M)
    A = [[Fr(x) for x in r] + [Fr(int(i == j)) for j in range(n)] for i, r in enumerate(M)]
    for c in range(n):
        p = next((i for i in range(c, n) if A[i][c] != 0), None)
        if p is None:
            raise ValueError("singular matrix")
        A[c], A[p] = A[p], A[c]
        A[c] = [x / A[c][c] for x in A[c]]
        for i in range(n):
            if i != c:
                f = A[i][c]
                A[i] = [x - f * y for x, y in zip(A[i], A[c])]
    return [r[n:] for r in A]


def mat_mul(A, B):
    return [[sum(A[i][l] * B[l][j] for l in range(len(B))) for j in range(len(B[0]))]
            for i in range(len(A))]


def identity(n):
    return [[1 if i == j else 0 for j in range(n)] for i in range(n)]


# ---------------------------------------------------------------------------
# reporting
# ---------------------------------------------------------------------------
class _Section:
    def __init__(self, title):
        self.title = title
        self.n = 0
        self.fails = []

    def check(self, ok, info=""):
        """Record one tested instance; `info` describes it if it fails."""
        self.n += 1
        if not ok:
            self.fails.append(info)

    def eq(self, got, want, info=""):
        self.check(got == want, "%s: got %r, expected %r" % (info, got, want))


class Checker:
    """Collects sections; finish() prints a summary and exits nonzero on any failure."""

    def __init__(self, script, paper):
        self.script = script
        self.paper = paper
        self.sections = []
        print("%s  (%s)" % (script, paper))

    @contextmanager
    def section(self, title):
        s = _Section(title)
        yield s
        self.sections.append(s)
        if s.n == 0:
            s.fails.append("no instance was tested")
        if s.fails:
            print("  [FAIL] %s: %d of %d instances failed" % (title, len(s.fails), s.n))
            for f in s.fails[:5]:
                print("         e.g. %s" % f)
        else:
            print("  [PASS] %s: %d instances" % (title, s.n))
        sys.stdout.flush()

    def finish(self):
        total = sum(s.n for s in self.sections)
        bad = sum(1 for s in self.sections if s.fails)
        if bad:
            print("RESULT %s: FAIL (%d of %d sections failed)" % (self.script, bad, len(self.sections)))
            sys.exit(1)
        print("RESULT %s: PASS (%d sections, %d instances)" % (self.script, len(self.sections), total))
        sys.exit(0)

